Cosmic slowing down of acceleration with the Chaplygin-Jacobi gas as a dark fluid?

A particular generalization of the Chaplygin inflationary model, using the formalism of Hamilton-Jacobi and elliptic functions, results in a more general non-linear Chaplygin-type equation of state (Chaplygin-Jacobi model). We investigate the implementation of this model as a dark energy (DE) fluid to explain the recent acceleration of the universe. Unlike $\Lambda$CDM and other Chaplygin-like fluids, where the final fate of the universe is an eternal de Sitter (dS) phase, the dynamics of this model allows for the possibility of a decelerating phase in the future, following the current accelerating phase. In other words, a transient acceleration arises, accounting for the recently claimed slowing down phenomenon. This Chaplygin-Jacobi model shows important differences compared to the standard and generalized Chaplygin gas models. Additionally, we perform a Markov Chain Monte Carlo (MCMC) analysis using several datasets, including Type Ia Supernovae (SNIa), Cosmic Chronometers (CC), Fast Radio Bursts (FRBs), and Baryon Acoustic Oscillations (BAO) to examine the observational viability of the model. Our results indicate that, although a transient phase of accelerated expansion is supported by current observations in the context of the Chaplygin-Jacobi model, this model is strongly disfavored in comparison with $\Lambda$CDM.

==> r_ns.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17121,        544]
NotebookOptionsPosition[     15211,        502]
NotebookOutlinePosition[     15611,        518]
CellTagsIndexPosition[     15568,        515]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Work", "Section",
 CellChangeTimes->{{3.906555357186159*^9, 
  3.906555372799817*^9}},ExpressionUUID->"37840ee3-2e77-4c9a-aec9-\
f909dfaa24d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Cn", "[", 
    RowBox[{"y_", ",", "k_"}], "]"}], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "k"}], ")"}], 
       SuperscriptBox["y", "2"]}]}], 
     RowBox[{"1", "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["y", "2"]}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sn", "[", 
    RowBox[{"y_", ",", "k_"}], "]"}], "=", 
   SqrtBox[
    FractionBox[
     SuperscriptBox["y", "2"], 
     RowBox[{"1", "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["y", "2"]}]}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dn", "[", 
    RowBox[{"y_", ",", "k_"}], "]"}], "=", 
   SqrtBox[
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{"k", " ", 
       SuperscriptBox["y", "2"]}]}]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90656036947682*^9, 3.9065604713920403`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e2260f7-9196-4cf2-aee8-77f977c9b41e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{"y_", ",", "k_"}], "]"}], "=", 
  RowBox[{"6", "*", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Dn", "[", 
       RowBox[{"y", ",", "k"}], "]"}], "2"], "*", 
     SuperscriptBox[
      RowBox[{"Sn", "[", 
       RowBox[{"y", ",", "k"}], "]"}], "2"]}], 
    SuperscriptBox[
     RowBox[{"Cn", "[", 
      RowBox[{"y", ",", "k"}], "]"}], "2"]]}]}]], "Input",
 CellChangeTimes->{{3.906558931551985*^9, 3.906558987680394*^9}, {
  3.9065591238428507`*^9, 3.906559205838151*^9}, {3.906560515992041*^9, 
  3.906560563424631*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"75f8fe1f-59ed-4065-99a0-c59318acb942"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   SuperscriptBox["y", "2"]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "k"}], ")"}], " ", 
      SuperscriptBox["y", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"k", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.906559211916416*^9, 3.9065605748032312`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"21c2d24d-db07-430d-ab69-2facc3722557"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ns", "[", 
   RowBox[{"y_", ",", "k_", ",", "\[Alpha]_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "k"}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"Cn", "[", 
          RowBox[{"y", ",", "k"}], "]"}], "2"]], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ")"}], "+", 
       RowBox[{"k", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Alpha]"}], ")"}], "*", 
        SuperscriptBox[
         RowBox[{"Cn", "[", 
          RowBox[{"y", ",", "k"}], "]"}], "2"]}]}], ")"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.906560263197607*^9, 3.9065602660334187`*^9}, {
  3.9065602998820763`*^9, 3.9065603055137873`*^9}, {3.90656034824749*^9, 
  3.9065603543592873`*^9}, {3.90656059068112*^9, 3.9065606406321907`*^9}, {
  3.906560811946308*^9, 3.906560815650683*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"cba2c3ce-e29d-4ea7-b424-cb1381f20785"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
    SuperscriptBox["y", "2"]}], "+", 
   RowBox[{"3", " ", "\[Alpha]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
    SuperscriptBox["y", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"3", " ", "\[Alpha]"}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
      SuperscriptBox["y", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"k", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.906560643979579*^9, 3.906560816326213*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"a4373e4a-c988-490b-abef-2fca5df8d5fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"Nn_", ",", "\[Alpha]_", ",", "A_"}], "]"}], "=", 
   RowBox[{"A", "*", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "2"]}], 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}], "Nn"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9065609914396772`*^9, 3.906561077158743*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"2b1e5440-b82c-4f7a-be8d-95c4de482218"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "[", 
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"Nn", ",", "\[Alpha]", ",", "A"}], "]"}], ",", "k"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.906561082185258*^9, 3.9065611098363667`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b605e500-814b-4ec9-88c7-b5ac51d9afb7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   SuperscriptBox["A", "2"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "3"}], " ", "Nn", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "Nn", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "k"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "Nn", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", "k"}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.906561111694983*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"36b5970a-c99d-4ee6-abff-f65166b687ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xe", "=", 
   RowBox[{"EllipticF", "[", 
    RowBox[{
     RowBox[{"ArcSin", "[", 
      SqrtBox[
       RowBox[{
        FractionBox["5", 
         RowBox[{"7", "k"}]], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"24", "k"}], "25"]}]]}], ")"}]}]], "]"}], ",", "k"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Aa", "=", 
  RowBox[{"JacobiSD", "[", 
   RowBox[{"Xe", ",", "k"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.906561322694832*^9, 3.90656136320286*^9}, {
  3.906561437656198*^9, 3.906561564725141*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ceb213b9-3c50-4243-9924-c3687ea1e57d"],

Cell[BoxData[
 RowBox[{"JacobiSD", "[", 
  RowBox[{
   RowBox[{"EllipticF", "[", 
    RowBox[{
     RowBox[{"ArcSin", "[", 
      RowBox[{
       SqrtBox[
        FractionBox["5", "7"]], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"24", " ", "k"}], "25"]}]]}], "k"]]}], "]"}], ",", "k"}],
     "]"}], ",", "k"}], "]"}]], "Output",
 CellChangeTimes->{3.906561574873024*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"40ecf334-ad9b-4976-b570-c97d9076cefa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "[", 
   RowBox[{
    RowBox[{"Y", "[", 
     RowBox[{"Nn", ",", "\[Alpha]", ",", "Aa"}], "]"}], ",", "k"}], "]"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.9065616386339483`*^9, 3.906561643720549*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"14a5764b-17b1-48ca-aba3-fc7ac54f8bba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"6", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"3", " ", "Nn", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"JacobiSD", "[", 
      RowBox[{
       RowBox[{"EllipticF", "[", 
        RowBox[{
         RowBox[{"ArcSin", "[", 
          FractionBox[
           SqrtBox[
            FractionBox[
             RowBox[{"5", "-", 
              SqrtBox[
               RowBox[{"25", "-", 
                RowBox[{"24", " ", "k"}]}]]}], "k"]], 
           SqrtBox["7"]], "]"}], ",", "k"}], "]"}], ",", "k"}], "]"}], "2"]}],
    ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "Nn", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"JacobiSD", "[", 
         RowBox[{
          RowBox[{"EllipticF", "[", 
           RowBox[{
            RowBox[{"ArcSin", "[", 
             FractionBox[
              SqrtBox[
               FractionBox[
                RowBox[{"5", "-", 
                 SqrtBox[
                  RowBox[{"25", "-", 
                   RowBox[{"24", " ", "k"}]}]]}], "k"]], 
              SqrtBox["7"]], "]"}], ",", "k"}], "]"}], ",", "k"}], "]"}], 
        "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "Nn", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], "+", 
      RowBox[{"k", " ", 
       SuperscriptBox[
        RowBox[{"JacobiSD", "[", 
         RowBox[{
          RowBox[{"EllipticF", "[", 
           RowBox[{
            RowBox[{"ArcSin", "[", 
             FractionBox[
              SqrtBox[
               FractionBox[
                RowBox[{"5", "-", 
                 SqrtBox[
                  RowBox[{"25", "-", 
                   RowBox[{"24", " ", "k"}]}]]}], "k"]], 
              SqrtBox["7"]], "]"}], ",", "k"}], "]"}], ",", "k"}], "]"}], 
        "2"]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9065616442557707`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"aa1cdcca-808c-4dd8-8ed4-cca4b9e4dc74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ns", "[", 
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"Nn", ",", "\[Alpha]", ",", "Aa"}], "]"}], ",", "k", ",", 
   "\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{{3.906561707843156*^9, 3.9065617320872297`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5b503ab9-a2bf-4306-8293-20a410ba0695"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"4", "+", 
    RowBox[{"3", " ", "\[Alpha]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "Nn", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiSD", "[", 
       RowBox[{
        RowBox[{"EllipticF", "[", 
         RowBox[{
          RowBox[{"ArcSin", "[", 
           RowBox[{
            SqrtBox[
             FractionBox["5", "7"]], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"24", " ", "k"}], "25"]}]]}], "k"]]}], "]"}], ",", 
          "k"}], "]"}], ",", "k"}], "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "6"}], " ", "Nn", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "\[Alpha]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"JacobiSD", "[", 
       RowBox[{
        RowBox[{"EllipticF", "[", 
         RowBox[{
          RowBox[{"ArcSin", "[", 
           RowBox[{
            SqrtBox[
             FractionBox["5", "7"]], " ", 
            SqrtBox[
             FractionBox[
              RowBox[{"1", "-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"24", " ", "k"}], "25"]}]]}], "k"]]}], "]"}], ",", 
          "k"}], "]"}], ",", "k"}], "]"}], "4"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "Nn", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"JacobiSD", "[", 
         RowBox[{
          RowBox[{"EllipticF", "[", 
           RowBox[{
            RowBox[{"ArcSin", "[", 
             RowBox[{
              SqrtBox[
               FractionBox["5", "7"]], " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{"24", " ", "k"}], "25"]}]]}], "k"]]}], "]"}], ",",
             "k"}], "]"}], ",", "k"}], "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "Nn", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"JacobiSD", "[", 
         RowBox[{
          RowBox[{"EllipticF", "[", 
           RowBox[{
            RowBox[{"ArcSin", "[", 
             RowBox[{
              SqrtBox[
               FractionBox["5", "7"]], " ", 
              SqrtBox[
               FractionBox[
                RowBox[{"1", "-", 
                 SqrtBox[
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{"24", " ", "k"}], "25"]}]]}], "k"]]}], "]"}], ",",
             "k"}], "]"}], ",", "k"}], "]"}], "2"]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.90656173518602*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"00b07a95-bf6e-406d-a924-b7afbd3bf5e8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1256, 589},
WindowMargins->{{88, Automatic}, {113, Automatic}},
FrontEndVersion->"12.2 para Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"45dd9020-d1cf-44d2-8e10-d2d5e6c63940"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 149, 3, 67, "Section",ExpressionUUID->"37840ee3-2e77-4c9a-aec9-f909dfaa24d3"],
Cell[732, 27, 1036, 35, 183, "Input",ExpressionUUID->"9e2260f7-9196-4cf2-aee8-77f977c9b41e"],
Cell[CellGroupData[{
Cell[1793, 66, 678, 19, 54, "Input",ExpressionUUID->"75f8fe1f-59ed-4065-99a0-c59318acb942"],
Cell[2474, 87, 524, 16, 60, "Output",ExpressionUUID->"21c2d24d-db07-430d-ab69-2facc3722557"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3035, 108, 1107, 30, 65, "Input",ExpressionUUID->"cba2c3ce-e29d-4ea7-b424-cb1381f20785"],
Cell[4145, 140, 933, 30, 60, "Output",ExpressionUUID->"a4373e4a-c988-490b-abef-2fca5df8d5fc"]
}, Open  ]],
Cell[5093, 173, 484, 14, 60, "Input",ExpressionUUID->"2b1e5440-b82c-4f7a-be8d-95c4de482218"],
Cell[CellGroupData[{
Cell[5602, 191, 298, 7, 30, "Input",ExpressionUUID->"b605e500-814b-4ec9-88c7-b5ac51d9afb7"],
Cell[5903, 200, 1033, 32, 60, "Output",ExpressionUUID->"36b5970a-c99d-4ee6-abff-f65166b687ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6973, 237, 741, 22, 116, "Input",ExpressionUUID->"ceb213b9-3c50-4243-9924-c3687ea1e57d"],
Cell[7717, 261, 573, 18, 68, "Output",ExpressionUUID->"40ecf334-ad9b-4976-b570-c97d9076cefa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8327, 284, 334, 8, 44, "Input",ExpressionUUID->"14a5764b-17b1-48ca-aba3-fc7ac54f8bba"],
Cell[8664, 294, 2362, 73, 165, "Output",ExpressionUUID->"aa1cdcca-808c-4dd8-8ed4-cca4b9e4dc74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11063, 372, 319, 7, 30, "Input",ExpressionUUID->"5b503ab9-a2bf-4306-8293-20a410ba0695"],
Cell[11385, 381, 3798, 117, 350, "Output",ExpressionUUID->"00b07a95-bf6e-406d-a924-b7afbd3bf5e8"]
}, Open  ]]
}, Open  ]]
}
]
*)


